Measuring cosmic shear and birefringence using resolved radio sources

We develop a new method of extracting simultaneous measurements of weak lensing shear and a local rotation of the plane of polarization using observations of resolved radio sources. We show that the direction of polarization is statistically linked with that of the gradient of the total intensity field, and this provides the basis of our method. Using a number of sources spread over the sky, this method allows constraints to be placed on cosmic shear and birefringence, and it can be applied to any resolved radio sources for which such a correlation exists. Assuming that the rotation and shear are constant across the source, we use this relationship to construct a quadratic estimator and investigate its properties using simulated observations. We develop a calibration scheme using simulations based on the observed images to mitigate a bias which occurs in the presence of measurement errors and an astrophysical scatter on the polarization. The method is applied directly to archival data of radio galaxies where we measure a mean rotation signal of $\left<\omega\right>=-2.03^{\circ}\pm0.75^{\circ}$ and an average shear compatible with zero using 30 reliable sources. This level of constraint on an overall rotation is comparable with current leading constraints from CMB experiments and is expected to increase by at least an order of magnitude with future high precision radio surveys, such as those performed by the SKA. We also measure the shear and rotation two-point correlation functions and estimate the number of sources required to detect shear and rotation correlations in future surveys.

==> compile.sh <==
pdflatex ms
pdflatex ms
bibtex ms
pdflatex ms

